Inclusive Charmless Non-Leptonic B Decays at NLO within and beyond the Standard Model

We calculate the full set of BSM contributions to the inclusive non-leptonic $B$-meson lifetime from charmless final states within the framework of the Weak Effective Theory up to next-to-leading order in QCD and to leading power in the heavy-quark expansion. We do so by computing cut diagrams and the corresponding phase space integrals. This involves calculating current-current, penguin-penguin, penguin-dipole and dipole-dipole diagrams with two-, three- and four-particle cuts. We describe the technical difficulties of the computation. We then discuss how our results can be used to constrain new physics scenarios related to the anomalies observed in semi-leptonic and charmless non-leptonic decays.

==> anc/BlifetimeNLO.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Collection of LO and NLO Contributions to Inclusive, Charmless, Non-Leptonic lifetime*)


(* ::Chapter:: *)
(*G matrices*)


(* ::Section::Closed:: *)
(*Case 1 (b->quu, b->sdd, b->dss)*)


(* ::Subsection::Closed:: *)
(*CC Insertions*)


GCC0["b->duu"] = {{6, 0, 60, 0, 0, 0, 0, 0, 0, 0}, {0, 4/3, 0, 40/3, 0, 0, 0, 0, 0, 0}, {60, 0, 816, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 40/3, 0, 544/3, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 3/2, 0, 0, 0, 60, 0}, {0, 0, 0, 0, 0, 1/3, 0, 0, 0, 40/3}, 
 {0, 0, 0, 0, 0, 0, 36, 0, -576, 0}, {0, 0, 0, 0, 0, 0, 0, 8, 0, -128}, {0, 0, 0, 0, 60, 0, -576, 0, 12480, 0}, 
 {0, 0, 0, 0, 0, 40/3, 0, -128, 0, 8320/3}};
GCC1["b->duu"] = {{124 - 16*Pi^2, -16, 1240 - 160*Pi^2, -392 - 192*Log[\[Mu]/mb], 0, 0, 0, 0, 0, 0}, {-16, 557/9 - (32*Pi^2)/9 + 24*Log[\[Mu]/mb], 
  -392 - 192*Log[\[Mu]/mb], 4700/9 - (320*Pi^2)/9 + 160*Log[\[Mu]/mb], 0, 0, 0, 0, 0, 0}, 
 {1240 - 160*Pi^2, -392 - 192*Log[\[Mu]/mb], 21472 - 2176*Pi^2, -6048 - 3840*Log[\[Mu]/mb], 0, 0, 0, 0, 0, 0}, 
 {-392 - 192*Log[\[Mu]/mb], 4700/9 - (320*Pi^2)/9 + 160*Log[\[Mu]/mb], -6048 - 3840*Log[\[Mu]/mb], 54896/9 - (4352*Pi^2)/9 + 1664*Log[\[Mu]/mb], 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 89 - 4*Pi^2 + 48*Log[\[Mu]/mb], 0, 0, 164/3 + 32*Log[\[Mu]/mb], 3560 - 160*Pi^2 + 1920*Log[\[Mu]/mb], 
  -2288/3 - 512*Log[\[Mu]/mb]}, {0, 0, 0, 0, 0, 149/18 - (8*Pi^2)/9 - (4*Log[\[Mu]/mb])/3, 164/3 + 32*Log[\[Mu]/mb], 205/9 + (40*Log[\[Mu]/mb])/3, 
  -2288/3 - 512*Log[\[Mu]/mb], 40/3 - (320*Pi^2)/9 - (800*Log[\[Mu]/mb])/3}, {0, 0, 0, 0, 0, 164/3 + 32*Log[\[Mu]/mb], 536 - 96*Pi^2 - 384*Log[\[Mu]/mb], 
  -192, -13184 + 1536*Pi^2 + 6144*Log[\[Mu]/mb], 16256/3 + 2048*Log[\[Mu]/mb]}, {0, 0, 0, 0, 164/3 + 32*Log[\[Mu]/mb], 205/9 + (40*Log[\[Mu]/mb])/3, 
  -192, 3268/9 - (64*Pi^2)/3 + (608*Log[\[Mu]/mb])/3, 16256/3 + 2048*Log[\[Mu]/mb], -4128 + (1024*Pi^2)/3 - (7168*Log[\[Mu]/mb])/3}, 
 {0, 0, 0, 0, 3560 - 160*Pi^2 + 1920*Log[\[Mu]/mb], -2288/3 - 512*Log[\[Mu]/mb], -13184 + 1536*Pi^2 + 6144*Log[\[Mu]/mb], 16256/3 + 2048*Log[\[Mu]/mb], 
  515200 - 33280*Pi^2 + 6144*Log[\[Mu]/mb], -325120/3 - 65536*Log[\[Mu]/mb]}, {0, 0, 0, 0, -2288/3 - 512*Log[\[Mu]/mb], 
  40/3 - (320*Pi^2)/9 - (800*Log[\[Mu]/mb])/3, 16256/3 + 2048*Log[\[Mu]/mb], -4128 + (1024*Pi^2)/3 - (7168*Log[\[Mu]/mb])/3, 
  -325120/3 - 65536*Log[\[Mu]/mb], 174400/3 - (66560*Pi^2)/9 + (65024*Log[\[Mu]/mb])/3}};

(* other flavors *)
GCC0["b->suu"] = GCC0["b->duu"];
GCC1["b->suu"] = GCC1["b->duu"];

GCC0["b->sdd"] = GCC0["b->duu"];
GCC1["b->sdd"] = GCC1["b->duu"];

GCC0["b->dss"] = GCC0["b->duu"];
GCC1["b->dss"] = GCC1["b->duu"];


(* ::Subsection:: *)
(*Penguin and Dipole Insertions*)


(* loop functions for charm loops *) 
f[zc_] := Module[{\[CapitalDelta]c, \[CapitalLambda]c},
\[CapitalDelta]c = Sqrt[1 - 4 * zc^2];
\[CapitalLambda]c = Log[(1 + \[CapitalDelta]c)/(1 - \[CapitalDelta]c)];
(2/9) * ((4 I Pi (2 (72 zc^6 - 54 zc^4 + 29 zc^2 - 7) zc^2 + 1))/\[CapitalDelta]c + 
     12 (12 Pi^2 zc^6 + (12 - 8 Pi^2) zc^4 - 7 zc^2 + 8) zc^2 + 8 Log[zc] - 13) + 
   (8 (72 (2 - I Pi \[CapitalDelta]c) zc^8 + 12 (-9 + 4 I Pi \[CapitalDelta]c) zc^6 + 58 zc^4 - 14 zc^2 + 1))/(9 \[CapitalDelta]c) * \[CapitalLambda]c + 
   ((64 zc^6)/3 - 32 zc^8) * \[CapitalLambda]c^2
   ]
g[zc_] := Module[{\[CapitalDelta]c, \[CapitalLambda]c},
\[CapitalDelta]c = Sqrt[1 - 4 * zc^2];
\[CapitalLambda]c = Log[(1 + \[CapitalDelta]c)/(1 - \[CapitalDelta]c)];
(16 * (\[CapitalDelta]c * (3 zc^2 * (12 zc^2 + 6 Pi^2 * (2 zc^4 - 2 zc^2 + 1) - 11) - 23) + 
     6 I Pi (24 zc^6 - 26 zc^4 + zc^2 + 1) + 12 \[CapitalDelta]c * Log[zc])) / (9 \[CapitalDelta]c) + 
   (32 (24 zc^6 - 26 zc^4 + zc^2 - 6 I Pi \[CapitalDelta]c (2 zc^4 - 2 zc^2 + 1) zc^2 + 1)) / (3 \[CapitalDelta]c) * \[CapitalLambda]c - 
   32 (2 zc^6 - 2 zc^4 + zc^2) * \[CapitalLambda]c^2
   ]
   
GP1["b->duu"] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -52/9 - (32*Log[\[Mu]/mb])/9, 0, -472/9 - (320*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, -26/9 - ((8*I)/9)*Pi - (16*Log[\[Mu]/mb])/9, 0, 
  -212/9 - ((80*I)/9)*Pi - (160*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, Conjugate[f[zc]] - (16*Log[\[Mu]/mb])/9, 0, 16/3 + 10*Conjugate[f[zc]] - (160*Log[\[Mu]/mb])/9, 0, 0, 0, 
  zc*Conjugate[g[zc]] - (64*zc*Log[\[Mu]/mb])/3, 0, zc*(-128 - 16*Conjugate[g[zc]]) + (1024*zc*Log[\[Mu]/mb])/3, -2 - ((8*I)/9)*Pi - (16*Log[\[Mu]/mb])/9, 
  -256/9 - ((128*I)/9)*Pi - (256*Log[\[Mu]/mb])/9, 13/9 + ((4*I)/9)*Pi + (8*Log[\[Mu]/mb])/9, -8/3, 80 + ((64*I)/9)*Pi + (128*Log[\[Mu]/mb])/9, 
  82/3 - 8*Sqrt[3]*Pi + (32*Pi^2)/27 - (16*Log[\[Mu]/mb])/9, 3776/9 - 128*Sqrt[3]*Pi + (512*Pi^2)/27 - (256*Log[\[Mu]/mb])/9, 
  -7 + 4*Sqrt[3]*Pi - (40*Pi^2)/27 + (56*Log[\[Mu]/mb])/9, -296/9 + (32*Pi^2)/9 - (64*Log[\[Mu]/mb])/3, 4624/9 + 64*Sqrt[3]*Pi - (3328*Pi^2)/27 + (6272*Log[\[Mu]/mb])/9}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -472/9 - (320*Log[\[Mu]/mb])/9, 0, -4240/9 - (3200*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, -260/9 - ((80*I)/9)*Pi - (160*Log[\[Mu]/mb])/9, 0, 
  -2120/9 - ((800*I)/9)*Pi - (1600*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, 10*Conjugate[f[zc]] - (160*Log[\[Mu]/mb])/9, 0, 160/3 + 100*Conjugate[f[zc]] - (1600*Log[\[Mu]/mb])/9, 0, 0, 0, 
  10*zc*Conjugate[g[zc]] - (640*zc*Log[\[Mu]/mb])/3, 0, zc*(-1280 - 160*Conjugate[g[zc]]) + (10240*zc*Log[\[Mu]/mb])/3, -20 - ((80*I)/9)*Pi - (160*Log[\[Mu]/mb])/9, 
  -2560/9 - ((1280*I)/9)*Pi - (2560*Log[\[Mu]/mb])/9, 130/9 + ((40*I)/9)*Pi + (80*Log[\[Mu]/mb])/9, -80/3, 800 + ((640*I)/9)*Pi + (1280*Log[\[Mu]/mb])/9, 
  820/3 - 80*Sqrt[3]*Pi + (320*Pi^2)/27 - (160*Log[\[Mu]/mb])/9, 37760/9 - 1280*Sqrt[3]*Pi + (5120*Pi^2)/27 - (2560*Log[\[Mu]/mb])/9, 
  -70 + 40*Sqrt[3]*Pi - (400*Pi^2)/27 + (560*Log[\[Mu]/mb])/9, -2960/9 + (320*Pi^2)/9 - (640*Log[\[Mu]/mb])/3, 
  46240/9 + 640*Sqrt[3]*Pi - (33280*Pi^2)/27 + (62720*Log[\[Mu]/mb])/9}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -26/9 + ((8*I)/9)*Pi - (16*Log[\[Mu]/mb])/9, 0, -260/9 + ((80*I)/9)*Pi - (160*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -212/9 + ((80*I)/9)*Pi - (160*Log[\[Mu]/mb])/9, 0, -2120/9 + ((800*I)/9)*Pi - (1600*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, f[zc] - (16*Log[\[Mu]/mb])/9, 0, 10*f[zc] - (160*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 16/3 + 10*f[zc] - (160*Log[\[Mu]/mb])/9, 0, 160/3 + 100*f[zc] - (1600*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, zc*g[zc] - (64*zc*Log[\[Mu]/mb])/3, 0, 10*zc*g[zc] - (640*zc*Log[\[Mu]/mb])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, zc*(-128 - 16*g[zc]) + (1024*zc*Log[\[Mu]/mb])/3, 0, zc*(-1280 - 160*g[zc]) + (10240*zc*Log[\[Mu]/mb])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2 + ((8*I)/9)*Pi - (16*Log[\[Mu]/mb])/9, 0, -20 + ((80*I)/9)*Pi - (160*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -256/9 + ((128*I)/9)*Pi - (256*Log[\[Mu]/mb])/9, 0, 
  -2560/9 + ((1280*I)/9)*Pi - (2560*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 13/9 - ((4*I)/9)*Pi + (8*Log[\[Mu]/mb])/9, 0, 130/9 - ((40*I)/9)*Pi + (80*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -8/3, 0, -80/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 80 - ((64*I)/9)*Pi + (128*Log[\[Mu]/mb])/9, 0, 800 - ((640*I)/9)*Pi + (1280*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 82/3 - 8*Sqrt[3]*Pi + (32*Pi^2)/27 - (16*Log[\[Mu]/mb])/9, 0, 820/3 - 80*Sqrt[3]*Pi + (320*Pi^2)/27 - (160*Log[\[Mu]/mb])/9, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 3776/9 - 128*Sqrt[3]*Pi + (512*Pi^2)/27 - (256*Log[\[Mu]/mb])/9, 0, 37760/9 - 1280*Sqrt[3]*Pi + (5120*Pi^2)/27 - (2560*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -7 + 4*Sqrt[3]*Pi - (40*Pi^2)/27 + (56*Log[\[Mu]/mb])/9, 0, 
  -70 + 40*Sqrt[3]*Pi - (400*Pi^2)/27 + (560*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -296/9 + (32*Pi^2)/9 - (64*Log[\[Mu]/mb])/3, 0, -2960/9 + (320*Pi^2)/9 - (640*Log[\[Mu]/mb])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 4624/9 + 64*Sqrt[3]*Pi - (3328*Pi^2)/27 + (6272*Log[\[Mu]/mb])/9, 0, 
  46240/9 + 640*Sqrt[3]*Pi - (33280*Pi^2)/27 + (62720*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}};
  
GDP1["b->duu"] = 16Pi^2/gs^2*{0, -16/3, 0, -160/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0};

(* other flavors *)
(* for b->ssd the role of the dbuu and dbuu operators is exhanged relative to b->uud *)
perm = Join[Range[11, 20], Range[1, 10], Range[21, 41]];

GP1["b->dss"] = GP1["b->duu"][[perm[[1;;40]], perm[[1;;40]]]];

GP1["b->suu"] = GP1["b->duu"];
GP1["b->sdd"] = GP1["b->duu"][[perm[[1;;40]], perm[[1;;40]]]];


GDP1["b->dss"] = GDP1["b->duu"][[perm[[1;;40]]]];

GDP1["b->suu"] = GDP1["b->duu"];
GDP1["b->sdd"] = GDP1["b->duu"][[perm[[1;;40]]]];


(* ::Subsection::Closed:: *)
(*Full Result*)


G["b->duu"] = Module[{tempMat = ConstantArray[0, {41, 41}]},
(* add CC *)
tempMat[[1;;10, 1;;10]] = GCC0["b->duu"] + \[Alpha]shat * GCC1["b->duu"];
(* add Penguin x Penguin *)
tempMat[[1;;40, 1;;40]] = tempMat[[1;;40, 1;;40]] + \[Alpha]shat * GP1["b->duu"];
(* add Penguin x Dipole *)
tempMat[[1;;40, 41]] = \[Alpha]shat*GDP1["b->duu"];
tempMat[[41, 1;;40]] = \[Alpha]shat*GDP1["b->duu"];
tempMat
];

G["b->dss"] = G["b->duu"][[perm, perm]];

G["b->suu"] = G["b->duu"];
G["b->sdd"] = G["b->duu"][[perm, perm]];


(* ::Section::Closed:: *)
(*Case 2 (b->dsd, b->sds)*)


G0["b->sds"] = {{7, 76, -1/2, 0, -8}, {76, 1072, -2, 0, -32}, {-1/2, -2, 11/8, -3/2, 76}, {0, 0, -3/2, 42, -768}, {-8, -32, 76, -768, 16576}};
G1["b->sds"] = {{280/3 - (56*Pi^2)/3 - 32*Log[\[Mu]/mb], 2536/3 - (608*Pi^2)/3 - 512*Log[\[Mu]/mb], -205/12 + (4*Pi^2)/3 - 16*Log[\[Mu]/mb], -269/3, 
  6136/3 + (64*Pi^2)/3 - 256*Log[\[Mu]/mb]}, {2536/3 - (608*Pi^2)/3 - 512*Log[\[Mu]/mb], 50944/3 - (8576*Pi^2)/3 - 8192*Log[\[Mu]/mb], 
  -73/3 + (16*Pi^2)/3 - 64*Log[\[Mu]/mb], -1076/3, 26656/3 + (256*Pi^2)/3 - 1024*Log[\[Mu]/mb]}, 
 {-205/12 + (4*Pi^2)/3 - 16*Log[\[Mu]/mb], -73/3 + (16*Pi^2)/3 - 64*Log[\[Mu]/mb], 64 - (11*Pi^2)/3 + 36*Log[\[Mu]/mb], 
  -227/6 + 4*Pi^2 - 16*Log[\[Mu]/mb], 8194/3 - (608*Pi^2)/3 + 1408*Log[\[Mu]/mb]}, {-269/3, -1076/3, -227/6 + 4*Pi^2 - 16*Log[\[Mu]/mb], 
  2068/3 - 112*Pi^2 - 832*Log[\[Mu]/mb], -65960/3 + 2048*Pi^2 + 12288*Log[\[Mu]/mb]}, {6136/3 + (64*Pi^2)/3 - 256*Log[\[Mu]/mb], 
  26656/3 + (256*Pi^2)/3 - 1024*Log[\[Mu]/mb], 8194/3 - (608*Pi^2)/3 + 1408*Log[\[Mu]/mb], -65960/3 + 2048*Pi^2 + 12288*Log[\[Mu]/mb], 
  676480 - (132608*Pi^2)/3 - 124928*Log[\[Mu]/mb]}};
  
(* different flavors *)
G0["b->dsd"] = G0["b->sds"];
G1["b->dsd"] = G1["b->sds"];

(* full matrix *)
G["b->sds"] = G0["b->sds"] + \[Alpha]shat * G0["b->sds"];
G["b->dsd"] = G0["b->dsd"] + \[Alpha]shat * G0["b->dsd"];


(* ::Section::Closed:: *)
(*Case 3 (b -> ddd, b -> sss)*)


(* ::Subsection:: *)
(*CC Insertions*)


GCC0["b->ddd"] = G0["b->sds"];
GCC1["b->ddd"] = G1["b->sds"];

GCC0["b->sss"] = G0["b->sds"];
GCC1["b->sss"] = G1["b->sds"];



(* ::Subsection:: *)
(*Penguin and Dipole Insertions*)


(* Penguin and dipole insertions *)
GP1["b->ddd"] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -29/9 + ((8*I)/9)*Pi - (16*Log[\[Mu]/mb])/9, 
  -476/9 + ((128*I)/9)*Pi - (256*Log[\[Mu]/mb])/9, 13/18 - ((4*I)/9)*Pi + (8*Log[\[Mu]/mb])/9, 20/3, -1288/9 - ((64*I)/9)*Pi + (128*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -242/9 + ((80*I)/9)*Pi - (160*Log[\[Mu]/mb])/9, 
  -3992/9 + ((1280*I)/9)*Pi - (2560*Log[\[Mu]/mb])/9, 41/9 - ((40*I)/9)*Pi + (80*Log[\[Mu]/mb])/9, 200/3, -13264/9 - ((640*I)/9)*Pi + (1280*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -29/9 + ((8*I)/9)*Pi - (16*Log[\[Mu]/mb])/9, 
  -476/9 + ((128*I)/9)*Pi - (256*Log[\[Mu]/mb])/9, 13/18 - ((4*I)/9)*Pi + (8*Log[\[Mu]/mb])/9, 20/3, -1288/9 - ((64*I)/9)*Pi + (128*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -242/9 + ((80*I)/9)*Pi - (160*Log[\[Mu]/mb])/9, 
  -3992/9 + ((1280*I)/9)*Pi - (2560*Log[\[Mu]/mb])/9, 41/9 - ((40*I)/9)*Pi + (80*Log[\[Mu]/mb])/9, 200/3, -13264/9 - ((640*I)/9)*Pi + (1280*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3 + f[zc] - (16*Log[\[Mu]/mb])/9, 
  -20/3 + 16*f[zc] - (256*Log[\[Mu]/mb])/9, -13/18 - f[zc]/2 + (8*Log[\[Mu]/mb])/9, 20/3, -1496/9 - 8*f[zc] + (128*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2 + 10*f[zc] - (160*Log[\[Mu]/mb])/9, 
  56/3 + 160*f[zc] - (2560*Log[\[Mu]/mb])/9, -89/9 - 5*f[zc] + (80*Log[\[Mu]/mb])/9, 200/3, -15344/9 - 80*f[zc] + (1280*Log[\[Mu]/mb])/9, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, zc*g[zc] - (64*zc*Log[\[Mu]/mb])/3, 
  16*zc*g[zc] - (1024*zc*Log[\[Mu]/mb])/3, -1/2*(zc*g[zc]) + (32*zc*Log[\[Mu]/mb])/3, 0, -8*zc*g[zc] + (512*zc*Log[\[Mu]/mb])/3, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -128*zc - 16*zc*g[zc] + (1024*zc*Log[\[Mu]/mb])/3, 
  -2048*zc - 256*zc*g[zc] + (16384*zc*Log[\[Mu]/mb])/3, 64*zc + 8*zc*g[zc] - (512*zc*Log[\[Mu]/mb])/3, 0, 
  1024*zc + 128*zc*g[zc] - (8192*zc*Log[\[Mu]/mb])/3, 0, 0, 0, 0, 0}, {0, -29/9 - ((8*I)/9)*Pi - (16*Log[\[Mu]/mb])/9, 0, 
  -242/9 - ((80*I)/9)*Pi - (160*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, -29/9 - ((8*I)/9)*Pi - (16*Log[\[Mu]/mb])/9, 0, -242/9 - ((80*I)/9)*Pi - (160*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 
  0, 0, 0, -1/3 + Conjugate[f[zc]] - (16*Log[\[Mu]/mb])/9, 0, 2 + 10*Conjugate[f[zc]] - (160*Log[\[Mu]/mb])/9, 0, 0, 0, zc*Conjugate[g[zc]] - (64*zc*Log[\[Mu]/mb])/3, 0, 
  -128*zc - 16*zc*Conjugate[g[zc]] + (1024*zc*Log[\[Mu]/mb])/3, -14/3 - (32*Log[\[Mu]/mb])/9, -652/9 - (512*Log[\[Mu]/mb])/9, 17/9 + (16*Log[\[Mu]/mb])/9, 4, -608/9 + (256*Log[\[Mu]/mb])/9, 
  27 - 8*Sqrt[3]*Pi + (32*Pi^2)/27 - (16*Log[\[Mu]/mb])/9, 3728/9 - 128*Sqrt[3]*Pi + (512*Pi^2)/27 - (256*Log[\[Mu]/mb])/9, 
  -41/6 + 4*Sqrt[3]*Pi - (40*Pi^2)/27 + (56*Log[\[Mu]/mb])/9, -296/9 + (32*Pi^2)/9 - (64*Log[\[Mu]/mb])/3, 4648/9 + 64*Sqrt[3]*Pi - (3328*Pi^2)/27 + (6272*Log[\[Mu]/mb])/9}, 
 {0, -476/9 - ((128*I)/9)*Pi - (256*Log[\[Mu]/mb])/9, 0, -3992/9 - ((1280*I)/9)*Pi - (2560*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, -476/9 - ((128*I)/9)*Pi - (256*Log[\[Mu]/mb])/9, 
  0, -3992/9 - ((1280*I)/9)*Pi - (2560*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, -20/3 + 16*Conjugate[f[zc]] - (256*Log[\[Mu]/mb])/9, 0, 56/3 + 160*Conjugate[f[zc]] - (2560*Log[\[Mu]/mb])/9, 0, 0, 0, 
  16*zc*Conjugate[g[zc]] - (1024*zc*Log[\[Mu]/mb])/3, 0, -2048*zc - 256*zc*Conjugate[g[zc]] + (16384*zc*Log[\[Mu]/mb])/3, -652/9 - (512*Log[\[Mu]/mb])/9, -10112/9 - (8192*Log[\[Mu]/mb])/9, 
  262/9 + (256*Log[\[Mu]/mb])/9, 64, -3296/3 + (4096*Log[\[Mu]/mb])/9, 1292/3 - 128*Sqrt[3]*Pi + (512*Pi^2)/27 - (256*Log[\[Mu]/mb])/9, 
  59456/9 - 2048*Sqrt[3]*Pi + (8192*Pi^2)/27 - (4096*Log[\[Mu]/mb])/9, -326/3 + 64*Sqrt[3]*Pi - (640*Pi^2)/27 + (896*Log[\[Mu]/mb])/9, 
  -4736/9 + (512*Pi^2)/9 - (1024*Log[\[Mu]/mb])/3, 74464/9 + 1024*Sqrt[3]*Pi - (53248*Pi^2)/27 + (100352*Log[\[Mu]/mb])/9}, 
 {0, 13/18 + ((4*I)/9)*Pi + (8*Log[\[Mu]/mb])/9, 0, 41/9 + ((40*I)/9)*Pi + (80*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, 13/18 + ((4*I)/9)*Pi + (8*Log[\[Mu]/mb])/9, 0, 
  41/9 + ((40*I)/9)*Pi + (80*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, -13/18 - Conjugate[f[zc]]/2 + (8*Log[\[Mu]/mb])/9, 0, -89/9 - 5*Conjugate[f[zc]] + (80*Log[\[Mu]/mb])/9, 0, 0, 0, 
  -1/2*(zc*Conjugate[g[zc]]) + (32*zc*Log[\[Mu]/mb])/3, 0, 64*zc + 8*zc*Conjugate[g[zc]] - (512*zc*Log[\[Mu]/mb])/3, 17/9 + (16*Log[\[Mu]/mb])/9, 262/9 + (256*Log[\[Mu]/mb])/9, -13/18 - (8*Log[\[Mu]/mb])/9, 
  -2, 112/3 - (128*Log[\[Mu]/mb])/9, -259/18 + 4*Sqrt[3]*Pi - (16*Pi^2)/27 + (8*Log[\[Mu]/mb])/9, -664/3 + 64*Sqrt[3]*Pi - (256*Pi^2)/27 + (128*Log[\[Mu]/mb])/9, 
  139/36 - 2*Sqrt[3]*Pi + (20*Pi^2)/27 - (28*Log[\[Mu]/mb])/9, 148/9 - (16*Pi^2)/9 + (32*Log[\[Mu]/mb])/3, -2260/9 - 32*Sqrt[3]*Pi + (1664*Pi^2)/27 - (3136*Log[\[Mu]/mb])/9}, 
 {0, 20/3, 0, 200/3, 0, 0, 0, 0, 0, 0, 0, 20/3, 0, 200/3, 0, 0, 0, 0, 0, 0, 0, 20/3, 0, 200/3, 0, 0, 0, 0, 0, 0, 4, 64, -2, 0, -32, 20/3, 320/3, -10/3, 0, -160/3}, 
 {0, -1288/9 + ((64*I)/9)*Pi + (128*Log[\[Mu]/mb])/9, 0, -13264/9 + ((640*I)/9)*Pi + (1280*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, -1288/9 + ((64*I)/9)*Pi + (128*Log[\[Mu]/mb])/9, 
  0, -13264/9 + ((640*I)/9)*Pi + (1280*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0, 0, 0, -1496/9 - 8*Conjugate[f[zc]] + (128*Log[\[Mu]/mb])/9, 0, -15344/9 - 80*Conjugate[f[zc]] + (1280*Log[\[Mu]/mb])/9, 0, 0, 0, 
  -8*zc*Conjugate[g[zc]] + (512*zc*Log[\[Mu]/mb])/3, 0, 1024*zc + 128*zc*Conjugate[g[zc]] - (8192*zc*Log[\[Mu]/mb])/3, -608/9 + (256*Log[\[Mu]/mb])/9, -3296/3 + (4096*Log[\[Mu]/mb])/9, 
  112/3 - (128*Log[\[Mu]/mb])/9, -32, 12416/9 - (2048*Log[\[Mu]/mb])/9, -3464/9 + 64*Sqrt[3]*Pi - (256*Pi^2)/27 + (128*Log[\[Mu]/mb])/9, 
  -6016 + 1024*Sqrt[3]*Pi - (4096*Pi^2)/27 + (2048*Log[\[Mu]/mb])/9, 1252/9 - 32*Sqrt[3]*Pi + (320*Pi^2)/27 - (448*Log[\[Mu]/mb])/9, 2368/9 - (256*Pi^2)/9 + (512*Log[\[Mu]/mb])/3, 
  -25024/9 - 512*Sqrt[3]*Pi + (26624*Pi^2)/27 - (50176*Log[\[Mu]/mb])/9}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  27 - 8*Sqrt[3]*Pi + (32*Pi^2)/27 - (16*Log[\[Mu]/mb])/9, 1292/3 - 128*Sqrt[3]*Pi + (512*Pi^2)/27 - (256*Log[\[Mu]/mb])/9, 
  -259/18 + 4*Sqrt[3]*Pi - (16*Pi^2)/27 + (8*Log[\[Mu]/mb])/9, 20/3, -3464/9 + 64*Sqrt[3]*Pi - (256*Pi^2)/27 + (128*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3728/9 - 128*Sqrt[3]*Pi + (512*Pi^2)/27 - (256*Log[\[Mu]/mb])/9, 
  59456/9 - 2048*Sqrt[3]*Pi + (8192*Pi^2)/27 - (4096*Log[\[Mu]/mb])/9, -664/3 + 64*Sqrt[3]*Pi - (256*Pi^2)/27 + (128*Log[\[Mu]/mb])/9, 320/3, 
  -6016 + 1024*Sqrt[3]*Pi - (4096*Pi^2)/27 + (2048*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -41/6 + 4*Sqrt[3]*Pi - (40*Pi^2)/27 + (56*Log[\[Mu]/mb])/9, -326/3 + 64*Sqrt[3]*Pi - (640*Pi^2)/27 + (896*Log[\[Mu]/mb])/9, 
  139/36 - 2*Sqrt[3]*Pi + (20*Pi^2)/27 - (28*Log[\[Mu]/mb])/9, -10/3, 1252/9 - 32*Sqrt[3]*Pi + (320*Pi^2)/27 - (448*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -296/9 + (32*Pi^2)/9 - (64*Log[\[Mu]/mb])/3, 
  -4736/9 + (512*Pi^2)/9 - (1024*Log[\[Mu]/mb])/3, 148/9 - (16*Pi^2)/9 + (32*Log[\[Mu]/mb])/3, 0, 2368/9 - (256*Pi^2)/9 + (512*Log[\[Mu]/mb])/3, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4648/9 + 64*Sqrt[3]*Pi - (3328*Pi^2)/27 + (6272*Log[\[Mu]/mb])/9, 
  74464/9 + 1024*Sqrt[3]*Pi - (53248*Pi^2)/27 + (100352*Log[\[Mu]/mb])/9, -2260/9 - 32*Sqrt[3]*Pi + (1664*Pi^2)/27 - (3136*Log[\[Mu]/mb])/9, -160/3, 
  -25024/9 - 512*Sqrt[3]*Pi + (26624*Pi^2)/27 - (50176*Log[\[Mu]/mb])/9, 0, 0, 0, 0, 0}};
  
GDP1["b->ddd"] = {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-256*Pi^2)/(3*gs^2), (-4096*Pi^2)/(3*gs^2), (128*Pi^2)/(3*gs^2), 0, 
 (2048*Pi^2)/(3*gs^2), 0, 0, 0, 0, 0};


(* ::Subsection:: *)
(*Full Result*)


G["b->ddd"] = Module[{tempMat = ConstantArray[0, {41, 41}]},
(* add CC *)
tempMat[[31;;35,31;;35]] = GCC0["b->ddd"] + \[Alpha]shat * GCC1["b->ddd"];
(* add Penguin x Penguin *)
tempMat[[1;;40, 1;;40]] = tempMat[[1;;40, 1;;40]] + \[Alpha]shat * GP1["b->ddd"];
(* add Dipole x Penguin *)
tempMat[[41, 1;;40]] = \[Alpha]shat * GDP1["b->ddd"];
tempMat[[1;;40, 41]] = \[Alpha]shat * GDP1["b->ddd"];
tempMat
];

G["b->sss"] = G["b->ddd"];


(* ::Section::Closed:: *)
(*Case 4 (b->dg, b->sg)*)


GPP1["b->dg"] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 512*zc^2*Log[\[Mu]/mc]^2, 0, 3072*zc^2*Log[\[Mu]/mc] - 8192*zc^2*Log[\[Mu]/mc]^2, 0, 0, 0, 0, 0, 
  128*zc*Log[\[Mu]/mc], 2560*zc*Log[\[Mu]/mc], -128*zc*Log[\[Mu]/mb]*Log[\[Mu]/mc], -128*zc*Log[\[Mu]/mc] + 512*zc*Log[\[Mu]/mb]*Log[\[Mu]/mc], 
  10240*zc*Log[\[Mu]/mc] - 16384*zc*Log[\[Mu]/mb]*Log[\[Mu]/mc]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3072*zc^2*Log[\[Mu]/mc] - 8192*zc^2*Log[\[Mu]/mc]^2, 0, 
  18432*zc^2 - 98304*zc^2*Log[\[Mu]/mc] + 131072*zc^2*Log[\[Mu]/mc]^2, 0, 0, 0, 0, 0, 768*zc - 2048*zc*Log[\[Mu]/mc], 15360*zc - 40960*zc*Log[\[Mu]/mc], 
  -768*zc*Log[\[Mu]/mb] + 2048*zc*Log[\[Mu]/mb]*Log[\[Mu]/mc], -768*zc + 3072*zc*Log[\[Mu]/mb] + 2048*zc*Log[\[Mu]/mc] - 8192*zc*Log[\[Mu]/mb]*Log[\[Mu]/mc], 
  61440*zc - 98304*zc*Log[\[Mu]/mb] - 163840*zc*Log[\[Mu]/mc] + 262144*zc*Log[\[Mu]/mb]*Log[\[Mu]/mc]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 128*zc*Log[\[Mu]/mc], 0, 768*zc - 2048*zc*Log[\[Mu]/mc], 0, 0, 0, 0, 0, 32, 640, 
  -32*Log[\[Mu]/mb], -32 + 128*Log[\[Mu]/mb], 2560 - 4096*Log[\[Mu]/mb]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2560*zc*Log[\[Mu]/mc], 0, 
  15360*zc - 40960*zc*Log[\[Mu]/mc], 0, 0, 0, 0, 0, 640, 12800, -640*Log[\[Mu]/mb], -640 + 2560*Log[\[Mu]/mb], 51200 - 81920*Log[\[Mu]/mb]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -128*zc*Log[\[Mu]/mb]*Log[\[Mu]/mc], 0, -768*zc*Log[\[Mu]/mb] + 2048*zc*Log[\[Mu]/mb]*Log[\[Mu]/mc], 
  0, 0, 0, 0, 0, -32*Log[\[Mu]/mb], -640*Log[\[Mu]/mb], 32*Log[\[Mu]/mb]^2, 32*Log[\[Mu]/mb] - 128*Log[\[Mu]/mb]^2, -2560*Log[\[Mu]/mb] + 4096*Log[\[Mu]/mb]^2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -128*zc*Log[\[Mu]/mc] + 512*zc*Log[\[Mu]/mb]*Log[\[Mu]/mc], 0, 
  -768*zc + 3072*zc*Log[\[Mu]/mb] + 2048*zc*Log[\[Mu]/mc] - 8192*zc*Log[\[Mu]/mb]*Log[\[Mu]/mc], 0, 0, 0, 0, 0, -32 + 128*Log[\[Mu]/mb], -640 + 2560*Log[\[Mu]/mb], 
  32*Log[\[Mu]/mb] - 128*Log[\[Mu]/mb]^2, 32 - 256*Log[\[Mu]/mb] + 512*Log[\[Mu]/mb]^2, -2560 + 14336*Log[\[Mu]/mb] - 16384*Log[\[Mu]/mb]^2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10240*zc*Log[\[Mu]/mc] - 16384*zc*Log[\[Mu]/mb]*Log[\[Mu]/mc], 0, 
  61440*zc - 98304*zc*Log[\[Mu]/mb] - 163840*zc*Log[\[Mu]/mc] + 262144*zc*Log[\[Mu]/mb]*Log[\[Mu]/mc], 0, 0, 0, 0, 0, 2560 - 4096*Log[\[Mu]/mb], 51200 - 81920*Log[\[Mu]/mb], 
  -2560*Log[\[Mu]/mb] + 4096*Log[\[Mu]/mb]^2, -2560 + 14336*Log[\[Mu]/mb] - 16384*Log[\[Mu]/mb]^2, 204800 - 655360*Log[\[Mu]/mb] + 524288*Log[\[Mu]/mb]^2}};
 
GDP1["b->dg"] = {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2048*Pi^2*zc*Log[\[Mu]/mc])/gs^2, 0, 
 (12288*Pi^2*zc)/gs^2 - (32768*Pi^2*zc*Log[\[Mu]/mc])/gs^2, 0, 0, 0, 0, 0, (512*Pi^2)/gs^2, (10240*Pi^2)/gs^2, (-512*Pi^2*Log[\[Mu]/mb])/gs^2, 
 (-512*Pi^2)/gs^2 + (2048*Pi^2*Log[\[Mu]/mb])/gs^2, (40960*Pi^2)/gs^2 - (65536*Pi^2*Log[\[Mu]/mb])/gs^2};
 
GDD1["b->dg"] = (8192*Pi^4)/gs^4;
(* other flavors *)
GP1["b->sg"] = GPP1["b->dg"];
GDP1["b->sg"] = GDP1["b->dg"];
GDD1["b->sg"] = GDD1["b->dg"];

(* assemble matrix *) 
G["b->dg"] = Module[{tempMat = ConstantArray[0, {41, 41}]},
(* add Penguin x Penguin *)
tempMat[[1;;40, 1;;40]] = \[Alpha]shat * GPP1["b->dg"];
(* add Penguin x Dipole *)
tempMat[[1;;40, 41]] = \[Alpha]shat * GDP1["b->dg"];
tempMat[[41, 1;;40]] = \[Alpha]shat * GDP1["b->dg"];
(* add Dipole x Dipole *)
tempMat[[41,41]] = \[Alpha]shat * GDD1["b->dg"];
tempMat
];

G["b->sg"] = G["b->dg"];


(* ::Section:: *)
(*Massive Cuts (b->dcc, b->scc)*)


(* ::Subsection:: *)
(*Current Current Insertions*)


fcc[zc_]:=-((-1+14*zc^2+2*zc^4+12*zc^6)*\[CapitalDelta]c)-24*zc^4*(-1+zc^4)*\[CapitalLambda]c//ReplaceRepeated[{\[CapitalDelta]c -> Sqrt[1 - 4 * zc^2], \[CapitalLambda]c -> Log[(1 + \[CapitalDelta]c)/(1 - \[CapitalDelta]c)]}]
gcc[zc_]:=2*zc*((-1-5*zc^2+6*zc^4)*\[CapitalDelta]c+6*zc^2*(1-2*zc^2+2*zc^4)*\[CapitalLambda]c)//ReplaceRepeated[{\[CapitalDelta]c -> Sqrt[1 - 4 * zc^2], \[CapitalLambda]c -> Log[(1 + \[CapitalDelta]c)/(1 - \[CapitalDelta]c)]}]

GCC0["b->dcc"] = {{6*(fcc - 2*gcc*zc), 0, 60*(fcc - 2*gcc*zc), 0, 0, 0, -36*gcc, 0, 576*gcc, 0}, {0, (4*(fcc - 2*gcc*zc))/3, 0, (40*(fcc - 2*gcc*zc))/3, 0, 0, 0, -8*gcc, 0, 128*gcc}, 
 {60*(fcc - 2*gcc*zc), 0, 816*fcc - 768*gcc*zc, 0, 0, 0, -360*gcc, 0, 6624*gcc, 0}, {0, (40*(fcc - 2*gcc*zc))/3, 0, (32*(17*fcc - 16*gcc*zc))/3, 0, 0, 0, -80*gcc, 0, 
  1472*gcc}, {0, 0, 0, 0, (3*(fcc + 4*gcc*zc))/2, 0, 0, 0, 60*(fcc + 4*gcc*zc), 0}, {0, 0, 0, 0, 0, (fcc + 4*gcc*zc)/3, 0, 0, 0, (40*(fcc + 4*gcc*zc))/3}, 
 {-36*gcc, 0, -360*gcc, 0, 0, 0, 36*fcc, 0, -576*fcc, 0}, {0, -8*gcc, 0, -80*gcc, 0, 0, 0, 8*fcc, 0, -128*fcc}, 
 {576*gcc, 0, 6624*gcc, 0, 60*(fcc + 4*gcc*zc), 0, -576*fcc, 0, 192*(65*fcc + 32*gcc*zc), 0}, {0, 128*gcc, 0, 1472*gcc, 0, (40*(fcc + 4*gcc*zc))/3, 0, -128*fcc, 0, 
  (128*(65*fcc + 32*gcc*zc))/3}}//ReplaceAll[{fcc -> fcc[zc], gcc -> gcc[zc]}];
  
GCC0["b->scc"] = GCC0["b->dcc"];


(* ::Subsection::Closed:: *)
(*Full Result*)


G["b->dcc"] = Module[{tempMat = ConstantArray[0, {41, 41}]},
(* add CC *)
tempMat[[21;;30,21;;30]] = GCC0["b->dcc"];
tempMat
];

G["b->scc"] = G["b->dcc"];


(* ::Chapter::Closed:: *)
(*Wilson Coefficients*)


(* flavor sectors *)
sectors10 = {"dbuu", "dbss", "dbcc", "sbuu", "sbdd", "sbcc"};
sectors5 = {"dbdd", "dbbb", "sbss", "sbbb", "dbds", "sbsd"};
(* WC of sectors *)
cVec10 = AssociationThread[sectors10 -> (Table[c[i][#], {i, 10}] & /@ sectors10)];
cVec5 = AssociationThread[sectors5 -> (Table[c[i][#], {i, 1, 10, 2}] & /@ sectors5)];
cVec10p = AssociationThread[sectors10 -> (Table[cp[i][#], {i, 10}] & /@ sectors10)];
cVec5p = AssociationThread[sectors5 -> (Table[cp[i][#], {i, 1, 10, 2}] & /@ sectors5)];
(* association for all WC *)
cVec = Join[cVec10, cVec5];
cVecp = Join[cVec10p, cVec5p];

(* ordering of WCs for different channels *)
c["b->duu"] = Join[cVec["dbuu"], cVec["dbss"], cVec["dbcc"], cVec["dbdd"], cVec["dbbb"], {c8["dbG"]}];
cp["b->duu"] = Join[cVecp["dbuu"], cVecp["dbss"], cVecp["dbcc"], cVecp["dbdd"], cVecp["dbbb"], {c8p["dbG"]}];

c["b->dss"] = c["b->duu"];
cp["b->dss"] = cp["b->duu"];

c["b->ddd"] = c["b->duu"];
cp["b->ddd"] = cp["b->duu"];

c["b->dg"] = c["b->duu"];
cp["b->dg"] = cp["b->duu"];

c["b->suu"] = Join[cVec["sbuu"], cVec["sbdd"], cVec["sbcc"], cVec["sbss"], cVec["sbbb"], {c8["sbG"]}];
cp["b->suu"] = Join[cVecp["sbuu"], cVecp["sbdd"], cVecp["sbcc"], cVecp["sbss"], cVecp["sbbb"], {c8p["sbG"]}];

c["b->sdd"] = c["b->suu"];
cp["b->sdd"] = cp["b->suu"];

c["b->sss"] = c["b->suu"];
cp["b->sss"] = cp["b->suu"];

c["b->sg"] = c["b->suu"];
cp["b->sg"] = cp["b->suu"];

c["b->dsd"] = cVec["dbds"];
cp["b->dsd"] = cVecp["dbds"];

c["b->sds"] = cVec["sbsd"];
cp["b->sds"] = cVecp["sbsd"];


(* ::Chapter::Closed:: *)
(*Observables*)


(* list of channels *)
channels = {"b->duu", "b->suu", "b->sdd", "b->dss", "b->dsd", "b->sds", "b->ddd", "b->sss", "b->dg", "b->sg"};

\[CapitalGamma]0 = GF^2*mb^5/(192 * Pi^3);

\[CapitalGamma][x_] := \[CapitalGamma]0 * Conjugate[c[x] + cp[x]] . G[x] . (c[x] + cp[x]);

